History of two mass loss processes in VY CMa. Fast outflows carving older ejecta

Red supergiant stars (RSGs, Minit = 10-40Msun) are known to eject large amounts of material, as much as half of their initial mass during this evolutionary phase. However, the processes powering the mass ejection in low- and intermediate-mass stars do not work for RSGs and the mechanism that drives the ejection remains unknown. Different mechanisms have been proposed as responsible for this mass ejection but so far little is known about the actual processes taking place in these objects. Here we present high angular resolution interferometric ALMA maps of VY CMa continuum and molecular emission, which resolve the structure of the ejecta with unprecedented detail. The study of the molecular emission from the ejecta around evolved stars has been shown to be an essential tool in determining the characteristics of the mass loss ejections. Our aim is thus to use the information provided by these observations to understand the ejections undergone by VY CMa and to determine their possible origins. We inspected the kinematics of molecular emission observed. We obtained position-velocity diagrams and reconstructed the 3D structure of the gas traced by the different species. It allowed us to study the morphology and kinematics of the gas traced by the different species surrounding VY CMa. Two types of ejecta are clearly observed: extended, irregular, and vast ejecta surrounding the star that are carved by localized fast outflows. The structure of the outflows is found to be particularly flat. We present a 3D reconstruction of these outflows and proof of the carving. This indicates that two different mass loss processes take place in this massive star. We tentatively propose the physical cause for the formation of both types of structures. These results provide essential information on the mass loss processes of RSGs and thus of their further evolution.

==> eps2pdf.sh <==
epstopdf compH2Sc_cont0_prop2.eps
epstopdf compNaCl_18-17c_cont0_prop2.eps
epstopdf compo-H2O_v2c_cont0_prop2.eps
epstopdf compSIO_5-4c_cont0_prop2.eps
epstopdf compSO_velok_cont0_prop2.eps
epstopdf C-structure.eps
epstopdf finalPV_C.eps
epstopdf finalPV_NS.eps
epstopdf H2O_new.eps
epstopdf H2O_profile.eps
epstopdf H2S_newcenter.eps
epstopdf H2S_sprinklerD_NEW.eps
epstopdf NaCl_newcenter.eps
epstopdf SO_H2S.eps
epstopdf Stack_cont_self.eps

